Augmenting Neural Networks with First-order Logic

Today, the dominant paradigm for training neural networks involves minimizing task loss on a large dataset. Using world knowledge to inform a model, and yet retain the ability to perform end-to-end training remains an open question. In this paper, we present a novel framework for introducing declarative knowledge to neural network architectures in order to guide training and prediction. Our framework systematically compiles logical statements into computation graphs that augment a neural network without extra learnable parameters or manual redesign. We evaluate our modeling strategy on three tasks: machine comprehension, natural language inference, and text chunking. Our experiments show that knowledge-augmented networks can strongly improve over baselines, especially in low-data regimes.

==> error_bar.py <==
#!/usr/bin/env python
import numpy as np
import matplotlib.pyplot as plt


nli_base_perf = np.array([61.69, 68.64, 76.97, 80.16, 85.89])
nli_constr_perf = np.array([68.04, 72.87, 77.60, 80.46, 85.79])

nli_base_err = np.array([
	[0.35, 0.922, 0.446, 0.316, 0.146],
	[0.46, 2.138, 0.404, 0.254, 0.214]])
nli_constr_err = np.array([
	[+0.81, +0.736, +0.826, +0.238, +0.234],
	[0.57, 0.304, 1.004, 0.292, 0.146]])


tc_base_perf = np.array([71.84, 74.44, 79.94, 83.22, 89.00, 91.68])
tc_constr_perf = np.array([72.39, 75.71, 81.40, 84.37, 89.57, 91.92])

tc_base_err = np.array([
	[0.976, 1.004, 0.808, 0.398, 0.262, 0.184],
	[0.874, 1.036, 0.822, 0.282, 0.188, 0.166]])
tc_constr_err = np.array([
	[1.048, 1.558, 0.788, 0.428, 0.134, 0.1],
	[1.062, 1.062, 0.802, 0.792, 0.206, 0.05]])

# First illustrate basic pyplot interface, using defaults where possible.
plt.figure()

ax = plt.gca()
fig = plt.gcf()

#nli_x = np.array([1, 2, 5, 10, 100])
#nli_x = np.log10(nli_x)
#plt.errorbar(nli_x, nli_constr_perf, yerr=nli_constr_err, fmt='-o', capthick=2, label='x1-2')
#plt.errorbar(nli_x, nli_base_perf, yerr=nli_base_err, fmt='-*', capthick=2, label='baseline')
#plt.legend(loc='upper left')
#ax.set_xticklabels(['','1', '2', '5', '10', '100'])

tc_x = np.array([1, 2, 5, 10, 40, 100])
tc_x = np.log10(tc_x)
plt.errorbar(tc_x, tc_constr_perf, yerr=tc_constr_err, fmt='-o', capthick=2, label='t1-5')
plt.errorbar(tc_x, tc_base_perf, yerr=tc_base_err, fmt='-*', capthick=2, label='baseline')
plt.legend(loc='upper left')
#ax.set_xticklabels(['', '1', '2', '5', '10', '40', '100'])

plt.xlim([-0.1, 2.1])
plt.xlabel('Log10 of percentage')
plt.ylabel('Test F1')
plt.subplots_adjust(left=0.075, right=0.95, top=0.95, bottom=0.1)	# changes the gray space size



#fig.suptitle('Variable errorbars')
plt.show()
